Toward Trustworthy Neural Program Synthesis

We develop an approach to estimate the probability that a program sampled from a large language model is correct. Given a natural language description of a programming problem, our method samples both candidate programs as well as candidate predicates specifying how the program should behave. This allows learning a model that forms a well-calibrated probabilistic prediction of program correctness. Our system also infers which predicates are useful to explain the behavior of the generated code, and humans preferred these in a human study over raw language model outputs. Our method is simple, easy to implement, and maintains state of the art generation accuracy results.

==> example2_program.py <==
def filter_integers(values: List[Any]) -> List[int]:
    """""" Filter given list of any python values only for integers
    >>> filter_integers(['a', 3.14, 5])
    [5]
    >>> filter_integers([1, 2, 3, 'abc', {}, []])
    [1, 2, 3]
    """"""
    return list(filter(lambda x: isinstance(x, int), values))

==> example2_spec.py <==
def test_filter_integers(values: List[Any]):
    """ Given an input `values`, test whether the function `filter_integers` is implemented correctly. """
    output_list = filter_integers(values)
    # check if only integers are in the output
    for value in output_list:
        assert type(value) == int
    # check if all the integers in the output can be found in the input
    for value in output_list:
        assert value in values

# run the testing function `test_filter_integers` on a new testcase
test_filter_integers(['a', 1, 'b', 2, 3, 'c'])

==> generateprogram.py <==
# Count the number of vowels in a string
def count_vowels(s):
  return sum( c in "aeiou" for c in s )

==> generatetest.py <==
# Count the number of vowels in a string
def count_vowels(s):
  pass # TODO: Implement this
# Check that count_vowels is implemented correctly
assert count_vowels(

==> prompt.py <==
# Count the number of vowels in a string
def count_vowels(s):
